Convergence Rates of Stochastic Zeroth-order Gradient Descent for \L ojasiewicz Functions

We prove convergence rates of Stochastic Zeroth-order Gradient Descent (SZGD) algorithms for Lojasiewicz functions. The SZGD algorithm iterates as \begin{align*} \mathbf{x}_{t+1} = \mathbf{x}_t - \eta_t \widehat{\nabla} f (\mathbf{x}_t), \qquad t = 0,1,2,3,\cdots , \end{align*} where $f$ is the objective function that satisfies the \L ojasiewicz inequality with \L ojasiewicz exponent $\theta$, $\eta_t$ is the step size (learning rate), and $ \widehat{\nabla} f (\mathbf{x}_t) $ is the approximate gradient estimated using zeroth-order information only. Our results show that $ \{ f (\mathbf{x}_t) - f (\mathbf{x}_\infty) \}_{t \in \mathbb{N} } $ can converge faster than $ \{ \| \mathbf{x}_t - \mathbf{x}_\infty \| \}_{t \in \mathbb{N} }$, regardless of whether the objective $f$ is smooth or nonsmooth.

==> exp.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 124,
   "id": "be635f91",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "import pickle\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 163,
   "id": "2f7e431b",
   "metadata": {},
   "outputs": [],
   "source": [
    "n = 30\n",
    "\n",
    "ev = np.random.exponential(5,n)\n",
    "\n",
    "Q = 0\n",
    "\n",
    "for i in range(n):\n",
    "    \n",
    "    v = np.random.normal(0,1,n)\n",
    "    v = v/np.linalg.norm(v)\n",
    "    \n",
    "    Q = Q + ev[i] * np.outer(v,v)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 164,
   "id": "709e861d",
   "metadata": {},
   "outputs": [],
   "source": [
    "pickle.dump(Q, open('Q', 'wb'))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 165,
   "id": "509fc1e1",
   "metadata": {},
   "outputs": [],
   "source": [
    "def func_large(x):\n",
    "    \n",
    "    return ( np.dot(x, np.matmul(Q,x) ))*(3./4)\n",
    "\n",
    "def func_small(x):\n",
    "    \n",
    "    return ( np.dot(x, np.matmul(Q,x) ))*(1./4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 166,
   "id": "a618678b",
   "metadata": {},
   "outputs": [],
   "source": [
    "def sample_stiefel(n,k): \n",
    "    \n",
    "    U = np.random.normal( 0, 1, (n, k) ) \n",
    "    \n",
    "    L,S,R = np.linalg.svd(np.matmul(U.T, U)) \n",
    "    \n",
    "    U_ = np.matmul( np.matmul(L, np.diag( S**(-1./2) ) ), R ) \n",
    "        \n",
    "    return np.matmul(U,U_) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 167,
   "id": "79365fa4",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_grad_est(x,n,k, delta):\n",
    "    \n",
    "    V = sample_stiefel(n,k) \n",
    "    \n",
    "    res = 0\n",
    "    \n",
    "    for i in range(k):\n",
    "        \n",
    "        res = res + ( func (x + delta*V[:,i]) - func (x - delta*V[:,i]) ) * V[:,i] / 2\n",
    "        \n",
    "    res = res * n / k / delta\n",
    "    \n",
    "    return res"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 171,
   "id": "827878eb",
   "metadata": {},
   "outputs": [],
   "source": [
    "# ITER = 10000\n",
    "# k = 80\n",
    "\n",
    "def get_res(k, eta, ITER = 10000, large=True, rep = 10 ):\n",
    "\n",
    "    res_overall = []\n",
    "    \n",
    "    for _ in range(rep): \n",
    "        \n",
    "        x = np.random.normal(0,1,d)\n",
    "\n",
    "        delta = 0.1\n",
    "\n",
    "        x_norms = [np.linalg.norm(x)]\n",
    "\n",
    "        ys = [func(x)]\n",
    "\n",
    "        for i in range(ITER): \n",
    "\n",
    "            x = x - eta * get_grad_est(x,n,k,delta)\n",
    "\n",
    "            x_norms.append(np.linalg.norm(x)) \n",
    "            ys.append(func(x)) \n",
    "\n",
    "            delta = np.max([ 0.0001, delta/2.]) \n",
    "            \n",
    "        res_overall.append((x_norms, ys))\n",
    "        \n",
    "    if large:\n",
    "        pickle.dump( res_overall, open('./raw_data/res_k{0}_eta{1}_explarge'.format(k,eta),'wb')) \n",
    "    else:\n",
    "        pickle.dump( res_overall, open('./raw_data/res_k{0}_eta{1}_expsmall'.format(k,eta),'wb')) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 174,
   "id": "a82d8875",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_res(k,eta,ITER = 10000, large=True, rep = 10 ): \n",
    "\n",
    "    res_overall = [] \n",
    "    \n",
    "    for _ in range(rep): \n",
    "        \n",
    "        x = np.random.normal(0,1,n) \n",
    "\n",
    "        delta = 0.1 \n",
    "\n",
    "        x_norms = [np.linalg.norm(x)] \n",
    "        \n",
    "        if large: \n",
    "\n",
    "            ys = [func_large(x)] \n",
    "            \n",
    "        else: \n",
    "            \n",
    "            ys = [func_small(x)] \n",
    "\n",
    "        for i in range(ITER): \n",
    "\n",
    "            x = x - eta * get_grad_est(x,n,k,delta) \n",
    "\n",
    "            x_norms.append(np.linalg.norm(x)) \n",
    "            \n",
    "            if large:\n",
    "                ys.append(func_large(x)) \n",
    "            else:\n",
    "                ys.append(func_small(x)) \n",
    "\n",
    "            delta = np.max([ 0.0001, delta/2.]) \n",
    "            \n",
    "        res_overall.append((x_norms, ys)) \n",
    "        \n",
    "    if large:\n",
    "        pickle.dump( res_overall, open('./raw_data/res_k{0}_eta{1}_explarge'.format(k,eta),'wb')) \n",
    "    else:\n",
    "        pickle.dump( res_overall, open('./raw_data/res_k{0}_eta{1}_expsmall'.format(k,eta),'wb')) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 175,
   "id": "caee0e3a",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "for k in [1,10,20,30]:\n",
    "    \n",
    "    for eta in [0.005, 0.01]: \n",
    "        \n",
    "        for large in [True, False]:\n",
    "            \n",
    "            if k == 1:\n",
    "        \n",
    "                get_res(k, eta, ITER = 100000, large = large) \n",
    "            \n",
    "            else:\n",
    "        \n",
    "                get_res(k, eta, ITER = 100000, large = large) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 176,
   "id": "0add9cea",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_res_grad(eta,ITER = 10000, large=True, rep = 10 ):\n",
    "\n",
    "    res_overall = []\n",
    "    \n",
    "    for _ in range(rep): \n",
    "        \n",
    "        x = np.random.normal(0,1,n)\n",
    "\n",
    "        delta = 0.1\n",
    "\n",
    "        x_norms = [np.linalg.norm(x)]\n",
    "        \n",
    "        if large: \n",
    "\n",
    "            ys = [func_large(x)] \n",
    "            \n",
    "        else: \n",
    "            \n",
    "            ys = [func_small(x)] \n",
    "\n",
    "        for i in range(ITER): \n",
    "            \n",
    "            if large:\n",
    "                tmp = np.matmul(Q,x)\n",
    "                grad = 3/2 * (np.dot( tmp , x ))**(-1./4) * tmp\n",
    "            else:\n",
    "                tmp = np.matmul(Q,x)\n",
    "                grad = 1/2 * (np.dot( tmp , x ))**(-3./4) * tmp\n",
    "\n",
    "            x = x - eta * grad \n",
    "\n",
    "            x_norms.append(np.linalg.norm(x)) \n",
    "            \n",
    "            if large:\n",
    "                ys.append(func_large(x)) \n",
    "            else:\n",
    "                ys.append(func_small(x)) \n",
    "\n",
    "            delta = np.max([ 0.00001, delta/2.]) \n",
    "            \n",
    "        res_overall.append((x_norms, ys)) \n",
    "        \n",
    "    if large:\n",
    "        pickle.dump( res_overall, open('./raw_data/res_gd_eta{1}_explarge'.format(k,eta),'wb')) \n",
    "    else:\n",
    "        pickle.dump( res_overall, open('./raw_data/res_gd_eta{1}_expsmall'.format(k,eta),'wb')) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 177,
   "id": "378abad8",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "for eta in [0.01, 0.005]: \n",
    "\n",
    "    for large in [True, False]:\n",
    "\n",
    "        get_res_grad( eta, ITER = 100000, large = large) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "06dafecd",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> plotting.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 181,
   "id": "3608181e",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "import pickle\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline  "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "76ed857e",
   "metadata": {},
   "source": [
    "# Eigvalues of Q"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 262,
   "id": "b567d094",
   "metadata": {},
   "outputs": [],
   "source": [
    "Q = pickle.load(open('./raw_data/Q','rb')) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 266,
   "id": "376b03c2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([13.,  3.,  1.,  2.,  1.,  2.,  0.,  2.,  0.,  0.,  1.,  0.,  1.,\n",
       "         0.,  1.,  1.,  0.,  0.,  0.,  0.,  0.,  1.,  0.,  0.,  0.,  0.,\n",
       "         0.,  0.,  0.,  1.]),\n",
       " array([6.40282786e-05, 9.04631146e-01, 1.80919826e+00, 2.71376538e+00,\n",
       "        3.61833250e+00, 4.52289962e+00, 5.42746674e+00, 6.33203386e+00,\n",
       "        7.23660097e+00, 8.14116809e+00, 9.04573521e+00, 9.95030233e+00,\n",
       "        1.08548694e+01, 1.17594366e+01, 1.26640037e+01, 1.35685708e+01,\n",
       "        1.44731379e+01, 1.53777050e+01, 1.62822722e+01, 1.71868393e+01,\n",
       "        1.80914064e+01, 1.89959735e+01, 1.99005406e+01, 2.08051077e+01,\n",
       "        2.17096749e+01, 2.26142420e+01, 2.35188091e+01, 2.44233762e+01,\n",
       "        2.53279433e+01, 2.62325105e+01, 2.71370776e+01]),\n",
       " <BarContainer object of 30 artists>)"
      ]
     },
     "execution_count": 266,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.hist( np.linalg.eig(Q)[0] , bins = 30 )"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cfbae9f2",
   "metadata": {},
   "source": [
    "# the toy function"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 301,
   "id": "c3caeb90",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "x = np.arange(-200,200,0.01)\n",
    "y = np.sqrt(np.abs(x))\n",
    "\n",
    "rc = {\"xtick.direction\" : \"inout\", \"ytick.direction\" : \"inout\",\n",
    "      \"xtick.major.size\" : 5, \"ytick.major.size\" : 5,}\n",
    "\n",
    "plt.rcParams['font.size'] = 15 \n",
    "\n",
    "# with plt.rc_context(rc):\n",
    "fig, ax = plt.subplots()\n",
    "ax.plot(x, y) \n",
    "\n",
    "plt.ylim(0,100)\n",
    "\n",
    "ax.spines['left'].set_position('zero')\n",
    "ax.spines['right'].set_visible(False)\n",
    "ax.spines['bottom'].set_position('zero')\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.xaxis.set_ticks_position('bottom')\n",
    "ax.yaxis.set_ticks_position('left')\n",
    "\n",
    "# make arrows\n",
    "ax.plot((1), (0), ls=\"\", marker=\">\", ms=10, color=\"k\",\n",
    "        transform=ax.get_yaxis_transform(), clip_on=False)\n",
    "ax.plot((0), (1), ls=\"\", marker=\"^\", ms=10, color=\"k\",\n",
    "        transform=ax.get_xaxis_transform(), clip_on=False)\n",
    "\n",
    "# plt.show()\n",
    "\n",
    "plt.tight_layout() \n",
    "\n",
    "plt.savefig( './figures/toy.png' , dpi = 150)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e2207947",
   "metadata": {},
   "source": [
    "# in terms of iterations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 269,
   "id": "ce5936b2",
   "metadata": {},
   "outputs": [],
   "source": [
    "# res[1] \n",
    "\n",
    "plt.rcParams['font.size'] = 15 \n",
    "\n",
    "def plot_iter(eta , f = True, small = True): \n",
    "\n",
    "    for k in [1,10,20,30]: \n",
    "        \n",
    "        if small: \n",
    "            res = pickle.load(open('./raw_data/res_k{0}_eta{1}_expsmall'.format(k, eta),'rb')) \n",
    "        else: \n",
    "            res = pickle.load(open('./raw_data/res_k{0}_eta{1}_explarge'.format(k, eta),'rb')) \n",
    "        \n",
    "        if f: \n",
    "            m = np.mean( np.array( res )[:,1,:] , axis = 0 ) \n",
    "            std = np.std( np.array( res )[:,1,:] , axis = 0 ) \n",
    "            plt.plot( m , label = 'k = {}'.format(k) ) \n",
    "            plt.fill_between(range(len(m)), m - std, m + std, alpha = 0.4) \n",
    "            \n",
    "        else: \n",
    "            m = np.mean( np.array( res )[:,0,:] , axis = 0 )\n",
    "            std = np.std( np.array( res )[:,0,:] , axis = 0 ) \n",
    "            plt.plot( m , label = 'k = {}'.format(k) ) \n",
    "            plt.fill_between(range(len(m)), m - std, m + std, alpha = 0.4) \n",
    "            \n",
    "    if small: \n",
    "        res = pickle.load(open('./raw_data/res_gd_eta{}_expsmall'.format(eta),'rb')) \n",
    "    else: \n",
    "        res = pickle.load(open('./raw_data/res_gd_eta{}_explarge'.format(eta),'rb')) \n",
    "\n",
    "    if f: \n",
    "        m = np.mean( np.array( res )[:,1,:] , axis = 0 )\n",
    "        std = np.std( np.array( res )[:,1,:] , axis = 0 )\n",
    "#             l = \n",
    "        plt.plot( m , label = 'GD' ) \n",
    "        plt.fill_between(range(len(m)), m - std, m + std, alpha = 0.4)\n",
    "\n",
    "    else: \n",
    "        m = np.mean( np.array( res )[:,0,:] , axis = 0 )\n",
    "        std = np.std( np.array( res )[:,0,:] , axis = 0 )\n",
    "\n",
    "        plt.plot( m , label = 'GD' ) \n",
    "        plt.fill_between(range(len(m)), m - std, m + std, alpha = 0.4)\n",
    "\n",
    "    plt.legend() \n",
    "\n",
    "    plt.xlabel('Iterations') \n",
    "    \n",
    "    if f: \n",
    "        plt.ylabel('$f(x)$') \n",
    "        plt.xlim([-50, 3000]) \n",
    "        plt.ylim([-10, 50]) \n",
    "        \n",
    "    else: \n",
    "        plt.ylabel('$\\|\\| x \\|\\|$') \n",
    "        plt.xlim([-200, 20000]) \n",
    "        plt.ylim([-1, 6.5]) \n",
    "\n",
    "    plt.tight_layout() \n",
    "    \n",
    "    if (small and f): \n",
    "        plt.savefig( './figures/fig_f_eta{}_expsmall_iter.png'.format(eta) , dpi = 150)\n",
    "    elif (small and (not f)): \n",
    "        plt.savefig( './figures/fig_x_eta{}_expsmall_iter.png'.format(eta) , dpi = 150)\n",
    "    elif ((not small) and (not f)): \n",
    "        plt.savefig( './figures/fig_x_eta{}_explarge_iter.png'.format(eta) , dpi = 150)\n",
    "    else: \n",
    "        plt.savefig( './figures/fig_f_eta{}_explarge_iter.png'.format(eta) , dpi = 150)\n",
    "        \n",
    "    plt.clf() "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 270,
   "id": "5f3c38b1",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_iter(0.005 , f = True, small = True) \n",
    "plot_iter(0.005 , f = False, small = True) \n",
    "plot_iter(0.005 , f = True, small = False) \n",
    "plot_iter(0.005 , f = False, small = False) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 271,
   "id": "7e37a6f5",
   "metadata": {},
   "outputs": [],
   "source": [
    "# plot_iter_compare(0.001 , f = True, small = True) \n",
    "# plot_iter_compare(0.001 , f = False, small = True) \n",
    "# plot_iter_compare(0.001 , f = True, small = False) \n",
    "# plot_iter_compare(0.001 , f = False, small = False) "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cca9d677",
   "metadata": {},
   "source": [
    "# in terms of sample complexity"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 282,
   "id": "b77a7852",
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams['font.size'] = 15 \n",
    "\n",
    "def plot_sample(eta , f = True, small = True): \n",
    "\n",
    "    for k in [1, 10, 20, 30]:  \n",
    "        if small: \n",
    "            res = pickle.load(open('./raw_data/res_k{0}_eta{1}_expsmall'.format(k, eta),'rb')) \n",
    "        else: \n",
    "            res = pickle.load(open('./raw_data/res_k{0}_eta{1}_explarge'.format(k, eta),'rb')) \n",
    "        \n",
    "        if f: \n",
    "            m = np.mean( np.array( res )[:,1,:] , axis = 0 )\n",
    "            std = np.std( np.array( res )[:,1,:] , axis = 0 )\n",
    "            m_aug = [  ] ; std_aug = []\n",
    "            \n",
    "            if k == 1:\n",
    "                N = 20000\n",
    "            else:\n",
    "                N = 2000\n",
    "    \n",
    "            for i in range(N):\n",
    "                m_aug = m_aug + [m[i]]*k*2\n",
    "                std_aug = std_aug + [std[i]]*k*2\n",
    "            \n",
    "            plt.plot( m_aug , label = 'k = {}'.format(k) ) \n",
    "            plt.fill_between(range(len(m_aug)), np.array(m_aug) - np.array(std_aug), np.array(m_aug) + np.array(std_aug), alpha = 0.4  )\n",
    "            \n",
    "        else: \n",
    "            m = np.mean( np.array( res )[:,0,:] , axis = 0 )\n",
    "            std = np.std( np.array( res )[:,0,:] , axis = 0 )\n",
    "            \n",
    "            m_aug = [  ] ; std_aug = []\n",
    "            \n",
    "            if k == 1:\n",
    "                N = 20000\n",
    "            else:\n",
    "                N = 2000\n",
    "            \n",
    "            for i in range(N):\n",
    "                m_aug = m_aug + [m[i]]*k*2\n",
    "                std_aug = std_aug + [std[i]]*k*2\n",
    "            \n",
    "            plt.plot( m_aug , label = 'k = {}'.format(k) ) \n",
    "            plt.fill_between(range(len(m_aug)), np.array(m_aug) - np.array(std_aug), np.array(m_aug) + np.array(std_aug), alpha = 0.4 ) \n",
    "\n",
    "    plt.legend() \n",
    "\n",
    "    plt.xlabel('Number of Function Evaluations') \n",
    "    \n",
    "    if f: \n",
    "        plt.ylabel('$f(x)$') \n",
    "        plt.xlim([-50, 5000]) \n",
    "#         plt.ylim([-10, 50]) \n",
    "        \n",
    "    else: \n",
    "        plt.ylabel('$\\|\\| x \\|\\|$') \n",
    "        plt.xlim([-100, 20000]) \n",
    "#         plt.ylim([0, 15]) \n",
    "\n",
    "    plt.tight_layout() \n",
    "    \n",
    "    if (small and f): \n",
    "        plt.savefig( './figures/fig_f_eta{}_expsmall_sample.png'.format(eta) , dpi = 150)\n",
    "    elif (small and (not f)): \n",
    "        plt.savefig( './figures/fig_x_eta{}_expsmall_sample.png'.format(eta) , dpi = 150)\n",
    "    elif ((not small) and (not f)): \n",
    "        plt.savefig( './figures/fig_x_eta{}_explarge_sample.png'.format(eta) , dpi = 150)\n",
    "    else: \n",
    "        plt.savefig( './figures/fig_f_eta{}_explarge_sample.png'.format(eta) , dpi = 150)\n",
    "        \n",
    "    plt.clf() "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 283,
   "id": "96b530c6",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_sample(0.005 , f = True, small = True) \n",
    "plot_sample(0.005 , f = False, small = True) \n",
    "plot_sample(0.005 , f = True, small = False) \n",
    "plot_sample(0.005 , f = False, small = False) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "806772fe",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d140579f",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a8a60e7e",
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_iter_compare(eta , f = True, small = True): \n",
    "        \n",
    "    if small: \n",
    "        res = pickle.load(open('./raw_data/res_k1_eta{}_expsmall'.format(eta),'rb')) \n",
    "    else: \n",
    "        res = pickle.load(open('./raw_data/res_k1_eta{}_explarge'.format(eta),'rb')) \n",
    "\n",
    "    if f: \n",
    "        m = np.mean( np.array( res )[:,1,:] , axis = 0 ) \n",
    "        std = np.std( np.array( res )[:,1,:] , axis = 0 ) \n",
    "#             l = \n",
    "        plt.plot( m , label = 'k = 1' ) \n",
    "        plt.fill_between(range(len(m)), m - std, m + std, alpha = 0.4) \n",
    "\n",
    "    else: \n",
    "        m = np.mean( np.array( res )[:,0,:] , axis = 0 ) \n",
    "        std = np.std( np.array( res )[:,0,:] , axis = 0 ) \n",
    "\n",
    "        plt.plot( m , label = 'k = 1' ) \n",
    "        plt.fill_between(range(len(m)), m - std, m + std, alpha = 0.4)\n",
    "        \n",
    "    if small: \n",
    "        res = pickle.load(open('./raw_data/res_gd_eta{}_expsmall'.format(eta),'rb')) \n",
    "    else: \n",
    "        res = pickle.load(open('./raw_data/res_gd_eta{}_explarge'.format(eta),'rb')) \n",
    "\n",
    "    if f: \n",
    "        m = np.mean( np.array( res )[:,1,:] , axis = 0 )\n",
    "        std = np.std( np.array( res )[:,1,:] , axis = 0 )\n",
    "#             l = \n",
    "        plt.plot( m , label = 'GD' ) \n",
    "        plt.fill_between(range(len(m)), m - std, m + std, alpha = 0.4)\n",
    "\n",
    "    else: \n",
    "        m = np.mean( np.array( res )[:,0,:] , axis = 0 )\n",
    "        std = np.std( np.array( res )[:,0,:] , axis = 0 )\n",
    "\n",
    "        plt.plot( m , label = 'GD' ) \n",
    "        plt.fill_between(range(len(m)), m - std, m + std, alpha = 0.4)\n",
    "\n",
    "    plt.legend() \n",
    "\n",
    "    plt.xlabel('Iterations') \n",
    "    \n",
    "    if f: \n",
    "        plt.ylabel('$f(x)$') \n",
    "        plt.xlim([-10, 2000]) \n",
    "        plt.ylim([-10, 50]) \n",
    "        \n",
    "    else: \n",
    "        plt.ylabel('$\\|\\| x \\|\\|$') \n",
    "#         plt.xlim([-10, 2000]) \n",
    "        plt.ylim([-2.5, ]) \n",
    "\n",
    "    plt.tight_layout() \n",
    "    \n",
    "    if (small and f): \n",
    "        plt.savefig( './figures/fig_comp_f_eta{}_expsmall_iter.png'.format(eta) , dpi = 150) \n",
    "    elif (small and (not f)): \n",
    "        plt.savefig( './figures/fig_comp_x_eta{}_expsmall_iter.png'.format(eta) , dpi = 150) \n",
    "    elif ((not small) and (not f)): \n",
    "        plt.savefig( './figures/fig_comp_x_eta{}_explarge_iter.png'.format(eta) , dpi = 150) \n",
    "    else: \n",
    "        plt.savefig( './figures/fig_comp_f_eta{}_explarge_iter.png'.format(eta) , dpi = 150) \n",
    "        \n",
    "    plt.clf() "
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

